Testing new physics models with global comparisons to collider measurements: the Contur toolkit

Measurements at particle collider experiments, even if primarily aimed at understanding Standard Model processes, can have a high degree of model independence, and implicitly contain information about potential contributions from physics beyond the Standard Model. The Contur package allows users to benefit from the hundreds of measurements preserved in the Rivet library to test new models against the bank of LHC measurements to date. This method has proven to be very effective in several recent publications from the Contur team, but ultimately, for this approach to be successful, the authors believe that the Contur tool needs to be accessible to the wider high energy physics community. As such, this manual accompanies the first user-facing version: Contur v2. It describes the design choices that have been made, as well as detailing pitfalls and common issues to avoid. The authors hope that with the help of this documentation, external groups will be able to run their own Contur studies, for example when proposing a new model, or pitching a new search.

==> compile.sh <==
DATE=`date +%d%m%y` ; make clean &&  make ; cp vlq_contur.pdf   ~/www/UCL/vlq_contur/Paper/vlq_contur_DRAFT${DATE}.pdf
echo https://lcorpe.web.cern.ch/lcorpe/UCL/vlq_contur/Paper/vlq_contur_DRAFT${DATE}.pdf


==> diff.sh <==
DATE=`date +%d%m%y` 
latexdiff --flatten  ../old/contur-manual/contur_manual.tex contur_manual.tex  > paper-diff.tex
pdflatex  paper-diff.tex
pdflatex  paper-diff.tex
bibtex  paper-diff
pdflatex  paper-diff.tex
pdflatex  paper-diff.tex
echo scp paper-diff.pdf   lcorpe@lxplus.cern.ch:~/www/UCL/contur_manual/Paper/paper-diff_DRAFT${DATE}.pdf
echo https://lcorpe.web.cern.ch/lcorpe/UCL/contur_manual/Paper/paper-diff_DRAFT${DATE}.pdf


==> flavlimits.py <==
def flavour_limit(paramDict):
    "Return 1 if excluded by flavour constraints in Buchkremer et al arXiv:1305.4172, < 0 otherwise."

    import os
    GEN = os.environ.get("GEN", "1")
    KNAME = os.environ.get("KNAME", "kappa")

    import numpy as np
    mass = np.linspace(500., 2500., 10)
    if GEN == "1":
        kap = np.linspace(0.005,0.15,200)
        lim = 0.07
    elif GEN == "2":
        kap = np.linspace(0.05,0.4,200)
        lim = 0.2
    else:
        raise Exception("Invalid generation specified")

    pts, vals = [], []
    for k in kap:
        for m in mass:
            temp = dict.fromkeys(paramDict)
            temp["mtp"] = m
            temp[KNAME] = k
            pts.append(temp)
            exc = -1
            if k > lim:
                exc = 1
            vals.append(exc)

    return pts, vals


==> get_bib.py <==
import contur
import rivet
anas=contur.data.getPools().keys()
found_keys=[]
found_texs=[]
missing_either=[]
for a in anas:
    a=rivet.stripOptions(a)
    ana=rivet.AnalysisLoader().getAnalysis(a)
    if ana:
        key=rivet.AnalysisLoader().getAnalysis(a).bibKey()
        val=rivet.AnalysisLoader().getAnalysis(a).bibTeX()

        if key and val:
            found_keys.append(key.encode('utf8', errors='backslashreplace'))
            found_texs.append(val.encode('ascii', errors='backslashreplace'))
        else:
            print("Missing bib info for %s" % a)
            print(key,val)
            missing_either.append(a)
    else:
        print("Rivet couldn't recognise %s" % a)
        missing_either.append(a)

keystr='\cite{'
for s in set(found_keys):
    keystr+=s+","
keystr=keystr[:-1]+'}'

texstr=''
for t in set(found_texs):
    texstr+=t+"\n"

with open("keys.txt","w") as f:
    f.write(keystr.encode('ascii', errors='backslashreplace'))
with open("anas.bib","w") as f:
    f.write(texstr.encode('ascii', errors='backslashreplace'))
with open("missing.txt", "w") as f:
    f.write(str(missing_either))

print("Wrote keys.txt for cite command, anas.bib for bibtex entries, and missing.txt for RivetIDs that could not be matched")

